Time Series Featurization via Topological Data Analysis

We develop a novel algorithm for feature extraction in time series data by leveraging tools from topological data analysis. Our algorithm provides a simple, efficient way to successfully harness topological features of the attractor of the underlying dynamical system for an observed time series. The proposed methodology relies on the persistent landscapes and silhouette of the Rips complex obtained after a de-noising step based on principal components applied to a time-delayed embedding of a noisy, discrete time series sample. We analyze the stability properties of the proposed approach and show that the resulting TDA-based features are robust to sampling noise. Experiments on synthetic and real-world data demonstrate the effectiveness of our approach. We expect our method to provide new insights on feature extraction from granular, noisy time series data.

==> Arxiv_Time Series Featurization via Topological Data Analysis/figures/classification_error_rate.R <==
# classification rate plot scheme
nClassifier <- 7
colors <- rainbow(nClassifier)
linetypes <- seq_len(nClassifier)
plotchar <- seq(18,18+nClassifier,1)


# classification rate, with only Y
nClassifier <- 7
nObs <- 12

matrix_onlyY <- matrix(c(
"TDA + NP1" ,0.55,0.35,0.36,0.57,0.48,0.25,0.29,0.51,0.43,0.22,0.25,0.44,
"TDA + NP2" ,0.58,0.37,0.38,0.6,0.5,0.31,0.33,0.55,0.48,0.28,0.29,0.47,
"ARIMA" ,0.67,0.65,0.68,0.67,0.66,0.65,0.68,0.65,0.66,0.67,0.68,0.67,
"ARIMAX" ,0.63,0.62,0.63,0.65,0.59,0.57,0.57,0.64,0.62,0.55,0.56,0.63,
"CNN" ,0.6,0.57,0.59,0.6,0.59,0.55,0.61,0.62,0.59,0.54,0.56,0.58,
"NAIVE + NP1" ,0.54,0.63,0.64,0.62,0.53,0.62,0.65,0.62,0.55,0.63,0.64,0.6,
"NAIVE + NP2" ,0.54,0.63,0.64,0.62,0.53,0.62,0.65,0.62,0.55,0.63,0.64,0.6
), nrow = nClassifier, byrow = TRUE)

data_onlyY <- data.frame(matrix_onlyY[, 1],
    matrix(as.numeric(matrix_onlyY[, 2:(nObs+1)]), ncol = nObs))

colors_onlyY <- colors
linetypes_onlyY <- linetypes
plotchar_onlyY <- plotchar


pdf("classification_error_rate_onlyY.pdf", width = 7, height = 5)
xlim <- c(1, nObs)
ylim <- c(0, 1)
plot(NULL, type = "n", xlim = xlim, ylim = ylim,
     main = "Classification Error rate, with only Y", 
     xlab = "", ylab = "Error rate", xaxt = "n")
axis(1, at = c(2.5, 6.5, 10.5),
     labels = c("Daily", "Hourly", "Every minute"))

for (i in seq_len(nClassifier)) {
  lines(seq_len(nObs), data_onlyY[i, 2:(nObs+1)], type = "b",
        lty = linetypes_onlyY[i], col = colors_onlyY[i],
        pch = plotchar_onlyY[i])
}

legend("top", legend = matrix_onlyY[, 1], col = colors, lty = linetypes,
       cex = 0.8, ncol = 2)

dev.off()



# classification rate, with X
nClassifier <- 6
nObs <- 12

matrix_withX <- matrix(c(
  "TDA + NP1" ,0.57,0.33,0.33,0.55,0.44,0.23,0.25,0.47,0.4,0.2,0.23,0.41,
  "TDA + NP2" ,0.53,0.35,0.37,0.58,0.47,0.28,0.29,0.51,0.44,0.25,0.26,0.45,
  "ARIMAX" ,0.61,0.62,0.61,0.64,0.58,0.55,0.56,0.53,0.6,0.54,0.55,0.6,
  "CNN" ,0.58,0.56,0.55,0.61,0.61,0.58,0.58,0.63,0.6,0.53,0.57,0.6,
  "NAIVE + NP1" ,0.52,0.62,0.63,0.59,0.51,0.6,0.63,0.59,0.51,0.62,0.65,0.58,
  "NAIVE + NP2" ,0.52,0.62,0.63,0.59,0.51,0.6,0.63,0.59,0.51,0.62,0.65,0.58
), nrow = nClassifier, byrow = TRUE)

data_withX <- data.frame(matrix_withX[, 1],
                         matrix(as.numeric(matrix_withX[, 2:(nObs+1)]), ncol = nObs))

colors_withX <- colors[c(1,2,3,5,6,7)]
linetypes_withX <- linetypes[c(1,2,3,5,6,7)]
plotchar_withX <- plotchar[c(1,2,3,5,6,7)]


pdf("classification_error_rate_withX.pdf", width = 7, height = 5)
xlim <- c(1, nObs)
ylim <- c(0, 1)
plot(NULL, type = "n", xlim = xlim, ylim = ylim,
     main = "Classification Error rate, with X", 
     xlab = "", ylab = "Error rate", xaxt = "n")
axis(1, at = c(2.5, 6.5, 10.5),
     labels = c("Daily", "Hourly", "Every minute"))

for (i in seq_len(nClassifier)) {
  lines(seq_len(nObs), data_withX[i, 2:(nObs+1)], type = "b",
        lty = linetypes_withX[i], col = colors_withX[i],
        pch = plotchar_withX[i])
}

legend("top", legend = matrix_withX[, 1], col = colors, lty = linetypes,
       cex = 0.8, ncol = 2)

dev.off()

==> Arxiv_Time Series Featurization via Topological Data Analysis/figures/classification_error_rate_pattern.R <==
# classification rate plot scheme
nClassifier <- 7
colors <- rainbow(nClassifier)
linetypes <- seq_len(nClassifier)
plotchar <- seq(18,18+nClassifier,1)


# classification rate, with only Y
nClassifier <- 7
nObs <- 12

matrix_onlyY <- matrix(c(
  "TDA + NP1" ,0.55,0.48,0.43,0.35,0.25,0.22,0.36,0.29,0.25,0.57,0.51,0.44,
  "TDA + NP2" ,0.58,0.5,0.48,0.37,0.31,0.28,0.38,0.33,0.29,0.6,0.55,0.47,
  "ARIMA" ,0.67,0.66,0.66,0.65,0.65,0.67,0.68,0.68,0.68,0.67,0.65,0.67,
  "ARIMAX" ,0.63,0.59,0.62,0.62,0.57,0.55,0.63,0.57,0.56,0.65,0.64,0.63,
  "CNN" ,0.6,0.59,0.59,0.57,0.55,0.54,0.59,0.61,0.56,0.6,0.62,0.58,
  "NAIVE + NP1" ,0.54,0.53,0.55,0.63,0.62,0.63,0.64,0.65,0.64,0.62,0.62,0.6,
  "NAIVE + NP2" ,0.54,0.53,0.55,0.63,0.62,0.63,0.64,0.65,0.64,0.62,0.62,0.6
), nrow = nClassifier, byrow = TRUE)

data_onlyY <- data.frame(matrix_onlyY[, 1],
    matrix(as.numeric(matrix_onlyY[, 2:(nObs+1)]), ncol = nObs))

colors_onlyY <- colors
linetypes_onlyY <- linetypes
plotchar_onlyY <- plotchar


pdf("classification_error_rate_onlyY.pdf", width = 7, height = 5)
xlim <- c(1, nObs)
ylim <- c(0, 1)
plot(NULL, type = "n", xlim = xlim, ylim = ylim,
     main = "Classification Error rate, with only Y", 
     xlab = "", ylab = "Error rate", xaxt = "n")
axis(1, at = 1:12,
     labels = c("1/D", "1/H", "1/M", "2/D", "2/H", "2/M", "3/D", "3/H", "3/M", "4/D", "4/H", "4/M"))

for (i in seq_len(nClassifier)) {
  lines(seq_len(nObs), data_onlyY[i, 2:(nObs+1)], type = "b",
        lty = linetypes_onlyY[i], col = colors_onlyY[i],
        pch = plotchar_onlyY[i])
}

legend("top", legend = matrix_onlyY[, 1], col = colors, lty = linetypes,
       cex = 0.8, ncol = 2)

dev.off()



# classification rate, with X
nClassifier <- 6
nObs <- 12

matrix_withX <- matrix(c(
  "TDA + NP1" ,0.57,0.44,0.4,0.33,0.23,0.2,0.33,0.25,0.23,0.55,0.47,0.41,
  "TDA + NP2" ,0.53,0.47,0.44,0.35,0.28,0.25,0.37,0.29,0.26,0.58,0.51,0.45,
  "ARIMAX" ,0.61,0.58,0.6,0.62,0.55,0.54,0.61,0.56,0.55,0.64,0.53,0.6,
  "CNN" ,0.58,0.61,0.6,0.56,0.58,0.53,0.55,0.58,0.57,0.61,0.63,0.6,
  "NAIVE + NP1" ,0.52,0.51,0.51,0.62,0.6,0.62,0.63,0.63,0.65,0.59,0.59,0.58,
  "NAIVE + NP2" ,0.52,0.51,0.51,0.62,0.6,0.62,0.63,0.63,0.65,0.59,0.59,0.58
), nrow = nClassifier, byrow = TRUE)

data_withX <- data.frame(matrix_withX[, 1],
                         matrix(as.numeric(matrix_withX[, 2:(nObs+1)]), ncol = nObs))

colors_withX <- colors[c(1,2,3,5,6,7)]
linetypes_withX <- linetypes[c(1,2,3,5,6,7)]
plotchar_withX <- plotchar[c(1,2,3,5,6,7)]


pdf("classification_error_rate_withX.pdf", width = 7, height = 5)
xlim <- c(1, nObs)
ylim <- c(0, 1)
plot(NULL, type = "n", xlim = xlim, ylim = ylim,
     main = "Classification Error rate, with X", 
     xlab = "", ylab = "Error rate", xaxt = "n")
axis(1, at = 1:12,
     labels = c("1/D", "1/H", "1/M", "2/D", "2/H", "2/M", "3/D", "3/H", "3/M", "4/D", "4/H", "4/M"))

for (i in seq_len(nClassifier)) {
  lines(seq_len(nObs), data_withX[i, 2:(nObs+1)], type = "b",
        lty = linetypes_withX[i], col = colors_withX[i],
        pch = plotchar_withX[i])
}

legend("top", legend = matrix_withX[, 1], col = colors, lty = linetypes,
       cex = 0.8, ncol = 2)

dev.off()

==> Arxiv_Time Series Featurization via Topological Data Analysis/figures/pca_homology.R <==
library(TDA)
library(plot3D)

set.seed(0)


# signal: uniform points on a circle
nSignal <- 10
rSignal <- 1
# XSignal <- cbind(rSignal * circleUnif(nSignal), 0)
XSignal <- rSignal * cbind(cos(seq_len(nSignal) / nSignal * 2 * pi), sin(seq_len(nSignal) / nSignal * 2 * pi))


# noise is added to tangential direction and z axis
nNoise <- 10
rNoise <- 0.1
R90 <- matrix(c(0,1,-1,0), nrow = 2, ncol = 2)
L <- matrix(c(0,0,0,0,0,1),nrow = 2, ncol = 3)
X <- matrix(0, nrow = nSignal * nNoise, ncol = 3)

for (i in seq_len(nSignal)) {
  XNoise <- matrix(runif(2 * nNoise), nrow = nNoise, ncol = 2)
  L[1, ] <- c(R90 %*% XSignal[i, ] / rSignal, 0)
  X[((i-1)*nNoise+1):(i*nNoise), ] <- matrix(c(XSignal[i, ], 0), nrow = nNoise, ncol = 3, byrow = TRUE) + rNoise * XNoise %*% L
}


# pca is done with dimension 2
XPca <- prcomp(X, rank. = 2)


# compute persistent homology
maxdimension <- 1
maxscale <- 2

diagRipsSignal <- TDA::ripsDiag(XSignal, maxdimension = maxdimension, maxscale = maxscale)
diagRipsFull <- TDA::ripsDiag(X, maxdimension = maxdimension, maxscale = maxscale)
diagRipsPca <- TDA::ripsDiag(XPca[["x"]], maxdimension = maxdimension, maxscale = maxscale)



# plot

library(plot3D)
lim <- c(-1, 1)
width <- 4
height <- 4

pdf("pca_homology_data_signal.pdf", width = width, height = height)
plot(XSignal, xlim = lim, ylim = lim, main = "Signal", xlab = "", ylab = "",
     axes = FALSE, pch = 20)
axis(1, at = lim)
axis(2, at = lim)
dev.off()

marDefault <- par("mar")
pdf("pca_homology_data_full.pdf", width = width, height = height)
par(mar = c(2.1,2.1,3.1,2.1))
points3D(X[, 1], X[, 2], X[, 3], colvar = NULL, xlim = lim, ylim = lim,
         zlim = lim, main = "Data", pch = 20)
dev.off()
par(mar = marDefault)

pdf("pca_homology_data_pca.pdf", width = width, height = height)
plot(XPca[["x"]], xlim = lim, ylim = lim, main = "Data after PCA", xlab = "",
     ylab = "", axes = FALSE, pch = 20)
axis(1, at = lim)
axis(2, at = lim)
dev.off()

pdf("pca_homology_persistent_homology_signal.pdf", width = width, height = height)
plot(diagRipsSignal[["diagram"]], main = "Persistent homology of signal")
legend(x = 1.6, y = 1.4, legend = c(0,1), col = c("black","red"), pch = c(16,2))
dev.off()

pdf("pca_homology_persistent_homology_full.pdf", width = width, height = height)
plot(diagRipsFull[["diagram"]], main = "Persistent homology of data")
legend(x = 1.6, y = 1.4, legend = c(0,1), col = c("black","red"), pch = c(16,2))
dev.off()

pdf("pca_homology_persistent_homology_pca.pdf", width = width, height = height)
plot(diagRipsPca[["diagram"]], main = "Persistent homology after PCA")
legend(x = 1.6, y = 1.4, legend = c(0,1), col = c("black","red"), pch = c(16,2))
dev.off()



==> Arxiv_Time Series Featurization via Topological Data Analysis/figures/pca_homology_high.R <==
library(TDA)

set.seed(0)

# signal: uniform on an interval with small holes
# noise: a circle in the middle
nSignal <- 30
rSignal <- 1
nNoise <- 10
rNoise <- 0.2
XSignal <- rbind(cbind(c(seq(from = -rSignal, to = -rNoise, length.out = nSignal / 2),
                   seq(from = rNoise, to = rSignal, length.out = nSignal / 2))
                 , 0),
                 rNoise * cbind(cos(seq(from = 0, to = pi, length.out = nNoise / 2)),
                                sin(seq(from = 0, to = pi, length.out = nNoise / 2))))       
XNoise <- rNoise * cbind(cos(seq(from = pi, to = 2 * pi, length.out = nNoise / 2)),
                         sin(seq(from = pi, to = 2 * pi, length.out = nNoise / 2)))
X <- rbind(XSignal, XNoise)


# pca is done with dimension 1
XPca <- prcomp(X, rank. = 1)


# compute persistent homology
maxdimension <- 1
maxscale <- 2

diagRipsSignal <- TDA::ripsDiag(XSignal, maxdimension = maxdimension, maxscale = maxscale)
diagRipsFull <- TDA::ripsDiag(X, maxdimension = maxdimension, maxscale = maxscale)
diagRipsPca <- TDA::ripsDiag(cbind(XPca[["x"]],0), maxdimension = maxdimension, maxscale = maxscale)



# plot
lim <- c(-1, 1)

pdf("pca_homology_high_data_signal.pdf", width = width, height = height)
plot(XSignal, xlim = lim, ylim = lim, main = "Signal", xlab = "", ylab = "",
     axes = FALSE, pch = 20)
axis(1, at = lim)
axis(2, at = lim)
dev.off()

pdf("pca_homology_high_data_full.pdf", width = width, height = height)
plot(X, xlim = lim, ylim = lim, main = "Data", xlab = "", ylab = "",
     axes = FALSE, pch = 20)
axis(1, at = lim)
axis(2, at = lim)
dev.off()

pdf("pca_homology_high_data_pca.pdf", width = width, height = height)
plot(cbind(XPca[["x"]], 0), xlim = lim, ylim = lim, main = "Data after PCA", xlab = "",
     ylab = "", axes = FALSE, pch = 20)
axis(1, at = lim)
axis(2, at = lim)
dev.off()

pdf("pca_homology_high_persistent_homology_signal.pdf", width = width, height = height)
plot(diagRipsSignal[["diagram"]], main = "Persistent homology of signal")
legend(x = 1.6, y = 1.4, legend = c(0,1), col = c("black","red"), pch = c(16,2))
dev.off()

pdf("pca_homology_high_persistent_homology_full.pdf", width = width, height = height)
plot(diagRipsFull[["diagram"]], main = "Persistent homology of data")
legend(x = 1.6, y = 1.4, legend = c(0,1), col = c("black","red"), pch = c(16,2))
dev.off()

pdf("pca_homology_high_persistent_homology_pca.pdf", width = width, height = height)
plot(diagRipsPca[["diagram"]], main = "Persistent homology after PCA")
legend(x = 1.6, y = 1.4, legend = c(0,1), col = c("black","red"), pch = c(16,2))
dev.off()



==> Arxiv_Time Series Featurization via Topological Data Analysis/figures/rmse.R <==
# classification rate plot scheme
nClassifier <- 7
colors <- rainbow(nClassifier)
linetypes <- seq_len(nClassifier)
plotchar <- seq(18,18+nClassifier,1)


# classification rate, with only Y
nClassifier <- 7
nObs <- 6

matrix_rmse <- matrix(c(
  "TDA + NP1" ,14.5,13.6,12.1,14.1,12.5,10.9,
  "TDA + NP2" ,15.5,13.5,13.4,13.9,13.3,11.8,
  "ARIMA" ,29.5,35.2,38.9,NA ,NA ,NA, 
    "ARIMAX" ,14.8,13.9,14.1,13.6,13.7,13.1,
  "CNN" ,17.3,16.7,14.6,16.5,16.8,15,
  "NAIVE + NP1" ,43.1,48.4,43.6,39,40.9,38.1,
  "NAIVE + NP2" ,49.1,44.9,42.6,41.8,39.9,37.7
), nrow = nClassifier, byrow = TRUE)

data_rmse <- data.frame(matrix_rmse[, 1],
                         matrix(as.numeric(matrix_rmse[, 2:(nObs+1)]), ncol = nObs) / 100)


pdf("rmse.pdf", width = 7, height = 5)
xlim <- c(1, nObs)
ylim <- c(0, 1)
plot(NULL, type = "n", xlim = xlim, ylim = ylim,
     main = "RMSE", 
     xlab = "", ylab = "RMSE", xaxt = "n")
axis(1, at = c(1,2,3,4,5,6),
     labels = c("Uni/D", "Uni/H", "Uni/M", "Co/D", "Co/H", "Co/M"))

for (i in seq_len(nClassifier)) {
  lines(seq_len(nObs), data_onlyY[i, 2:(nObs+1)], type = "b",
        lty = linetypes[i], col = colors[i], pch = plotchar[i])
}

legend("top", legend = matrix_rmse[, 1], col = colors, lty = linetypes,
       cex = 0.8, ncol = 2)

dev.off()



==> figures/classification_error_rate.R <==
# classification rate plot scheme
nClassifier <- 7
colors <- rainbow(nClassifier)
linetypes <- seq_len(nClassifier)
plotchar <- seq(18,18+nClassifier,1)


# classification rate, with only Y
nClassifier <- 7
nObs <- 12

matrix_onlyY <- matrix(c(
"TDA + NP1" ,0.55,0.35,0.36,0.57,0.48,0.25,0.29,0.51,0.43,0.22,0.25,0.44,
"TDA + NP2" ,0.58,0.37,0.38,0.6,0.5,0.31,0.33,0.55,0.48,0.28,0.29,0.47,
"ARIMA" ,0.67,0.65,0.68,0.67,0.66,0.65,0.68,0.65,0.66,0.67,0.68,0.67,
"ARIMAX" ,0.63,0.62,0.63,0.65,0.59,0.57,0.57,0.64,0.62,0.55,0.56,0.63,
"CNN" ,0.6,0.57,0.59,0.6,0.59,0.55,0.61,0.62,0.59,0.54,0.56,0.58,
"NAIVE + NP1" ,0.54,0.63,0.64,0.62,0.53,0.62,0.65,0.62,0.55,0.63,0.64,0.6,
"NAIVE + NP2" ,0.54,0.63,0.64,0.62,0.53,0.62,0.65,0.62,0.55,0.63,0.64,0.6
), nrow = nClassifier, byrow = TRUE)

data_onlyY <- data.frame(matrix_onlyY[, 1],
    matrix(as.numeric(matrix_onlyY[, 2:(nObs+1)]), ncol = nObs))

colors_onlyY <- colors
linetypes_onlyY <- linetypes
plotchar_onlyY <- plotchar


pdf("classification_error_rate_onlyY.pdf", width = 7, height = 5)
xlim <- c(1, nObs)
ylim <- c(0, 1)
plot(NULL, type = "n", xlim = xlim, ylim = ylim,
     main = "Classification Error rate, with only Y", 
     xlab = "", ylab = "Error rate", xaxt = "n")
axis(1, at = c(2.5, 6.5, 10.5),
     labels = c("Daily", "Hourly", "Every minute"))

for (i in seq_len(nClassifier)) {
  lines(seq_len(nObs), data_onlyY[i, 2:(nObs+1)], type = "b",
        lty = linetypes_onlyY[i], col = colors_onlyY[i],
        pch = plotchar_onlyY[i])
}

legend("top", legend = matrix_onlyY[, 1], col = colors, lty = linetypes,
       cex = 0.8, ncol = 2)

dev.off()



# classification rate, with X
nClassifier <- 6
nObs <- 12

matrix_withX <- matrix(c(
  "TDA + NP1" ,0.57,0.33,0.33,0.55,0.44,0.23,0.25,0.47,0.4,0.2,0.23,0.41,
  "TDA + NP2" ,0.53,0.35,0.37,0.58,0.47,0.28,0.29,0.51,0.44,0.25,0.26,0.45,
  "ARIMAX" ,0.61,0.62,0.61,0.64,0.58,0.55,0.56,0.53,0.6,0.54,0.55,0.6,
  "CNN" ,0.58,0.56,0.55,0.61,0.61,0.58,0.58,0.63,0.6,0.53,0.57,0.6,
  "NAIVE + NP1" ,0.52,0.62,0.63,0.59,0.51,0.6,0.63,0.59,0.51,0.62,0.65,0.58,
  "NAIVE + NP2" ,0.52,0.62,0.63,0.59,0.51,0.6,0.63,0.59,0.51,0.62,0.65,0.58
), nrow = nClassifier, byrow = TRUE)

data_withX <- data.frame(matrix_withX[, 1],
                         matrix(as.numeric(matrix_withX[, 2:(nObs+1)]), ncol = nObs))

colors_withX <- colors[c(1,2,3,5,6,7)]
linetypes_withX <- linetypes[c(1,2,3,5,6,7)]
plotchar_withX <- plotchar[c(1,2,3,5,6,7)]


pdf("classification_error_rate_withX.pdf", width = 7, height = 5)
xlim <- c(1, nObs)
ylim <- c(0, 1)
plot(NULL, type = "n", xlim = xlim, ylim = ylim,
     main = "Classification Error rate, with X", 
     xlab = "", ylab = "Error rate", xaxt = "n")
axis(1, at = c(2.5, 6.5, 10.5),
     labels = c("Daily", "Hourly", "Every minute"))

for (i in seq_len(nClassifier)) {
  lines(seq_len(nObs), data_withX[i, 2:(nObs+1)], type = "b",
        lty = linetypes_withX[i], col = colors_withX[i],
        pch = plotchar_withX[i])
}

legend("top", legend = matrix_withX[, 1], col = colors, lty = linetypes,
       cex = 0.8, ncol = 2)

dev.off()

==> figures/classification_error_rate_pattern.R <==
# classification rate plot scheme
nClassifier <- 7
colors <- rainbow(nClassifier)
linetypes <- seq_len(nClassifier)
plotchar <- seq(18,18+nClassifier,1)


# classification rate, with only Y
nClassifier <- 7
nObs <- 12

matrix_onlyY <- matrix(c(
  "TDA + NP1" ,0.55,0.48,0.43,0.35,0.25,0.22,0.36,0.29,0.25,0.57,0.51,0.44,
  "TDA + NP2" ,0.58,0.5,0.48,0.37,0.31,0.28,0.38,0.33,0.29,0.6,0.55,0.47,
  "ARIMA" ,0.67,0.66,0.66,0.65,0.65,0.67,0.68,0.68,0.68,0.67,0.65,0.67,
  "ARIMAX" ,0.63,0.59,0.62,0.62,0.57,0.55,0.63,0.57,0.56,0.65,0.64,0.63,
  "CNN" ,0.6,0.59,0.59,0.57,0.55,0.54,0.59,0.61,0.56,0.6,0.62,0.58,
  "NAIVE + NP1" ,0.54,0.53,0.55,0.63,0.62,0.63,0.64,0.65,0.64,0.62,0.62,0.6,
  "NAIVE + NP2" ,0.54,0.53,0.55,0.63,0.62,0.63,0.64,0.65,0.64,0.62,0.62,0.6
), nrow = nClassifier, byrow = TRUE)

data_onlyY <- data.frame(matrix_onlyY[, 1],
    matrix(as.numeric(matrix_onlyY[, 2:(nObs+1)]), ncol = nObs))

colors_onlyY <- colors
linetypes_onlyY <- linetypes
plotchar_onlyY <- plotchar


pdf("classification_error_rate_onlyY.pdf", width = 7, height = 5)
xlim <- c(1, nObs)
ylim <- c(0, 1)
plot(NULL, type = "n", xlim = xlim, ylim = ylim,
     main = "Classification Error rate, with only Y", 
     xlab = "", ylab = "Error rate", xaxt = "n")
axis(1, at = 1:12,
     labels = c("1/D", "1/H", "1/M", "2/D", "2/H", "2/M", "3/D", "3/H", "3/M", "4/D", "4/H", "4/M"))

for (i in seq_len(nClassifier)) {
  lines(seq_len(nObs), data_onlyY[i, 2:(nObs+1)], type = "b",
        lty = linetypes_onlyY[i], col = colors_onlyY[i],
        pch = plotchar_onlyY[i])
}

legend("top", legend = matrix_onlyY[, 1], col = colors, lty = linetypes,
       cex = 0.8, ncol = 2)

dev.off()



# classification rate, with X
nClassifier <- 6
nObs <- 12

matrix_withX <- matrix(c(
  "TDA + NP1" ,0.57,0.44,0.4,0.33,0.23,0.2,0.33,0.25,0.23,0.55,0.47,0.41,
  "TDA + NP2" ,0.53,0.47,0.44,0.35,0.28,0.25,0.37,0.29,0.26,0.58,0.51,0.45,
  "ARIMAX" ,0.61,0.58,0.6,0.62,0.55,0.54,0.61,0.56,0.55,0.64,0.53,0.6,
  "CNN" ,0.58,0.61,0.6,0.56,0.58,0.53,0.55,0.58,0.57,0.61,0.63,0.6,
  "NAIVE + NP1" ,0.52,0.51,0.51,0.62,0.6,0.62,0.63,0.63,0.65,0.59,0.59,0.58,
  "NAIVE + NP2" ,0.52,0.51,0.51,0.62,0.6,0.62,0.63,0.63,0.65,0.59,0.59,0.58
), nrow = nClassifier, byrow = TRUE)

data_withX <- data.frame(matrix_withX[, 1],
                         matrix(as.numeric(matrix_withX[, 2:(nObs+1)]), ncol = nObs))

colors_withX <- colors[c(1,2,3,5,6,7)]
linetypes_withX <- linetypes[c(1,2,3,5,6,7)]
plotchar_withX <- plotchar[c(1,2,3,5,6,7)]


pdf("classification_error_rate_withX.pdf", width = 7, height = 5)
xlim <- c(1, nObs)
ylim <- c(0, 1)
plot(NULL, type = "n", xlim = xlim, ylim = ylim,
     main = "Classification Error rate, with X", 
     xlab = "", ylab = "Error rate", xaxt = "n")
axis(1, at = 1:12,
     labels = c("1/D", "1/H", "1/M", "2/D", "2/H", "2/M", "3/D", "3/H", "3/M", "4/D", "4/H", "4/M"))

for (i in seq_len(nClassifier)) {
  lines(seq_len(nObs), data_withX[i, 2:(nObs+1)], type = "b",
        lty = linetypes_withX[i], col = colors_withX[i],
        pch = plotchar_withX[i])
}

legend("top", legend = matrix_withX[, 1], col = colors, lty = linetypes,
       cex = 0.8, ncol = 2)

dev.off()

==> figures/pca_homology.R <==
library(TDA)
library(plot3D)

set.seed(0)


# signal: uniform points on a circle
nSignal <- 10
rSignal <- 1
# XSignal <- cbind(rSignal * circleUnif(nSignal), 0)
XSignal <- rSignal * cbind(cos(seq_len(nSignal) / nSignal * 2 * pi), sin(seq_len(nSignal) / nSignal * 2 * pi))


# noise is added to tangential direction and z axis
nNoise <- 10
rNoise <- 0.1
R90 <- matrix(c(0,1,-1,0), nrow = 2, ncol = 2)
L <- matrix(c(0,0,0,0,0,1),nrow = 2, ncol = 3)
X <- matrix(0, nrow = nSignal * nNoise, ncol = 3)

for (i in seq_len(nSignal)) {
  XNoise <- matrix(runif(2 * nNoise), nrow = nNoise, ncol = 2)
  L[1, ] <- c(R90 %*% XSignal[i, ] / rSignal, 0)
  X[((i-1)*nNoise+1):(i*nNoise), ] <- matrix(c(XSignal[i, ], 0), nrow = nNoise, ncol = 3, byrow = TRUE) + rNoise * XNoise %*% L
}


# pca is done with dimension 2
XPca <- prcomp(X, rank. = 2)


# compute persistent homology
maxdimension <- 1
maxscale <- 2

diagRipsSignal <- TDA::ripsDiag(XSignal, maxdimension = maxdimension, maxscale = maxscale)
diagRipsFull <- TDA::ripsDiag(X, maxdimension = maxdimension, maxscale = maxscale)
diagRipsPca <- TDA::ripsDiag(XPca[["x"]], maxdimension = maxdimension, maxscale = maxscale)



# plot

library(plot3D)
lim <- c(-1, 1)
width <- 4
height <- 4

pdf("pca_homology_data_signal.pdf", width = width, height = height)
plot(XSignal, xlim = lim, ylim = lim, main = "Signal", xlab = "", ylab = "",
     axes = FALSE, pch = 20)
axis(1, at = lim)
axis(2, at = lim)
dev.off()

marDefault <- par("mar")
pdf("pca_homology_data_full.pdf", width = width, height = height)
par(mar = c(2.1,2.1,3.1,2.1))
points3D(X[, 1], X[, 2], X[, 3], colvar = NULL, xlim = lim, ylim = lim,
         zlim = lim, main = "Data", pch = 20)
dev.off()
par(mar = marDefault)

pdf("pca_homology_data_pca.pdf", width = width, height = height)
plot(XPca[["x"]], xlim = lim, ylim = lim, main = "Data after PCA", xlab = "",
     ylab = "", axes = FALSE, pch = 20)
axis(1, at = lim)
axis(2, at = lim)
dev.off()

pdf("pca_homology_persistent_homology_signal.pdf", width = width, height = height)
plot(diagRipsSignal[["diagram"]], main = "Persistent homology of signal")
legend(x = 1.6, y = 1.4, legend = c(0,1), col = c("black","red"), pch = c(16,2))
dev.off()

pdf("pca_homology_persistent_homology_full.pdf", width = width, height = height)
plot(diagRipsFull[["diagram"]], main = "Persistent homology of data")
legend(x = 1.6, y = 1.4, legend = c(0,1), col = c("black","red"), pch = c(16,2))
dev.off()

pdf("pca_homology_persistent_homology_pca.pdf", width = width, height = height)
plot(diagRipsPca[["diagram"]], main = "Persistent homology after PCA")
legend(x = 1.6, y = 1.4, legend = c(0,1), col = c("black","red"), pch = c(16,2))
dev.off()



==> figures/pca_homology_high.R <==
library(TDA)

set.seed(0)

# signal: uniform on an interval with small holes
# noise: a circle in the middle
nSignal <- 30
rSignal <- 1
nNoise <- 10
rNoise <- 0.2
XSignal <- rbind(cbind(c(seq(from = -rSignal, to = -rNoise, length.out = nSignal / 2),
                   seq(from = rNoise, to = rSignal, length.out = nSignal / 2))
                 , 0),
                 rNoise * cbind(cos(seq(from = 0, to = pi, length.out = nNoise / 2)),
                                sin(seq(from = 0, to = pi, length.out = nNoise / 2))))       
XNoise <- rNoise * cbind(cos(seq(from = pi, to = 2 * pi, length.out = nNoise / 2)),
                         sin(seq(from = pi, to = 2 * pi, length.out = nNoise / 2)))
X <- rbind(XSignal, XNoise)


# pca is done with dimension 1
XPca <- prcomp(X, rank. = 1)


# compute persistent homology
maxdimension <- 1
maxscale <- 2

diagRipsSignal <- TDA::ripsDiag(XSignal, maxdimension = maxdimension, maxscale = maxscale)
diagRipsFull <- TDA::ripsDiag(X, maxdimension = maxdimension, maxscale = maxscale)
diagRipsPca <- TDA::ripsDiag(cbind(XPca[["x"]],0), maxdimension = maxdimension, maxscale = maxscale)



# plot
lim <- c(-1, 1)

pdf("pca_homology_high_data_signal.pdf", width = width, height = height)
plot(XSignal, xlim = lim, ylim = lim, main = "Signal", xlab = "", ylab = "",
     axes = FALSE, pch = 20)
axis(1, at = lim)
axis(2, at = lim)
dev.off()

pdf("pca_homology_high_data_full.pdf", width = width, height = height)
plot(X, xlim = lim, ylim = lim, main = "Data", xlab = "", ylab = "",
     axes = FALSE, pch = 20)
axis(1, at = lim)
axis(2, at = lim)
dev.off()

pdf("pca_homology_high_data_pca.pdf", width = width, height = height)
plot(cbind(XPca[["x"]], 0), xlim = lim, ylim = lim, main = "Data after PCA", xlab = "",
     ylab = "", axes = FALSE, pch = 20)
axis(1, at = lim)
axis(2, at = lim)
dev.off()

pdf("pca_homology_high_persistent_homology_signal.pdf", width = width, height = height)
plot(diagRipsSignal[["diagram"]], main = "Persistent homology of signal")
legend(x = 1.6, y = 1.4, legend = c(0,1), col = c("black","red"), pch = c(16,2))
dev.off()

pdf("pca_homology_high_persistent_homology_full.pdf", width = width, height = height)
plot(diagRipsFull[["diagram"]], main = "Persistent homology of data")
legend(x = 1.6, y = 1.4, legend = c(0,1), col = c("black","red"), pch = c(16,2))
dev.off()

pdf("pca_homology_high_persistent_homology_pca.pdf", width = width, height = height)
plot(diagRipsPca[["diagram"]], main = "Persistent homology after PCA")
legend(x = 1.6, y = 1.4, legend = c(0,1), col = c("black","red"), pch = c(16,2))
dev.off()



==> figures/rmse.R <==
# classification rate plot scheme
nClassifier <- 7
colors <- rainbow(nClassifier)
linetypes <- seq_len(nClassifier)
plotchar <- seq(18,18+nClassifier,1)


# classification rate, with only Y
nClassifier <- 7
nObs <- 6

matrix_rmse <- matrix(c(
  "TDA + NP1" ,14.5,13.6,12.1,14.1,12.5,10.9,
  "TDA + NP2" ,15.5,13.5,13.4,13.9,13.3,11.8,
  "ARIMA" ,29.5,35.2,38.9,NA ,NA ,NA, 
    "ARIMAX" ,14.8,13.9,14.1,13.6,13.7,13.1,
  "CNN" ,17.3,16.7,14.6,16.5,16.8,15,
  "NAIVE + NP1" ,43.1,48.4,43.6,39,40.9,38.1,
  "NAIVE + NP2" ,49.1,44.9,42.6,41.8,39.9,37.7
), nrow = nClassifier, byrow = TRUE)

data_rmse <- data.frame(matrix_rmse[, 1],
                         matrix(as.numeric(matrix_rmse[, 2:(nObs+1)]), ncol = nObs) / 100)


pdf("rmse.pdf", width = 7, height = 5)
xlim <- c(1, nObs)
ylim <- c(0, 1)
plot(NULL, type = "n", xlim = xlim, ylim = ylim,
     main = "RMSE", 
     xlab = "", ylab = "RMSE", xaxt = "n")
axis(1, at = c(1,2,3,4,5,6),
     labels = c("Uni/D", "Uni/H", "Uni/M", "Co/D", "Co/H", "Co/M"))

for (i in seq_len(nClassifier)) {
  lines(seq_len(nObs), data_onlyY[i, 2:(nObs+1)], type = "b",
        lty = linetypes[i], col = colors[i], pch = plotchar[i])
}

legend("top", legend = matrix_rmse[, 1], col = colors, lty = linetypes,
       cex = 0.8, ncol = 2)

dev.off()


